From Photometric Redshifts to Improved Weather Forecasts: machine learning and proper scoring rules as a basis for interdisciplinary work

The amount, size, and complexity of astronomical data-sets and databases are growing rapidly in the last decades, due to new technologies and dedicated survey telescopes. Besides dealing with poly-structured and complex data, sparse data has become a field of growing scientific interest. A specific field of Astroinformatics research is the estimation of redshifts of extra-galactic sources by using sparse photometric observations. Many techniques have been developed to produce those estimates with increasing precision. In recent years, models have been favored which instead of providing a point estimate only, are able to generate probabilistic density functions (PDFs) in order to characterize and quantify the uncertainties of their estimates. Crucial to the development of those models is a proper, mathematically principled way to evaluate and characterize their performances, based on scoring functions as well as on tools for assessing calibration. Still, in literature inappropriate methods are being used to express the quality of the estimates that are often not sufficient and can potentially generate misleading interpretations. In this work we summarize how to correctly evaluate errors and forecast quality when dealing with PDFs. We describe the use of the log-likelihood, the continuous ranked probability score (CRPS) and the probability integral transform (PIT) to characterize the calibration as well as the sharpness of predicted PDFs. We present what we achieved when using proper scoring rules to train deep neural networks as well as to evaluate the model estimates and how this work led from well calibrated redshift estimates to improvements in probabilistic weather forecasting. The presented work is an example of interdisciplinarity in data-science and illustrates how methods can help to bridge gaps between different fields of application.

==> ADASS_PhotometricRedshift.ipynb <==
{
  "nbformat": 4,
  "nbformat_minor": 0,
  "metadata": {
    "colab": {
      "name": "ADASS_PhotometricRedshift.ipynb",
      "provenance": [],
      "collapsed_sections": []
    },
    "kernelspec": {
      "name": "python3",
      "display_name": "Python 3"
    }
  },
  "cells": [
    {
      "cell_type": "markdown",
      "metadata": {
        "id": "AvS9q7QW-_xb"
      },
      "source": [
        "# An Experimental Guide on Using Proper Tools and Scores to Evaluate Photometrically Generated Redshift Estimates.\n",
        "by Kai Polsterer, Antonio D'Isanto and Sebastian Lerch\n",
        "\n",
        "This notebook visualizes the shortcomings of photometric redshift estimation, given that only a few broadband filters are used to derive the redshift $z$ by reconstructing the complex spectral energy distribution of a source. As recording the dispersed spectral information of a source is technically and exposure time wise demanding, statistical models are in favour to derive the redshift $z$ for a larger sample. Hence the integration of the spectral information through the used photometric filters leads to an irreversible, degenerate problem, a simple single value point estimate is not enough. In depends on the used filter set, the used model, and the repesentation of the estimated result, differents in the errors can be observed.\n",
        "\n",
        "This notebook is meant to provide a playground for interested scientists to learn about different estimation methods and tool as well as scores to produce porperly calibrated redshift estimates. It also provides access to inappropriate methods, that are often used in literature to visualize their shortcommings.\n",
        "\n",
        "We recommend the exceution in google colab as here all required software is already installed and the form element allows an easy manipulation of parameters. This notebook belongs to a talk presented at ADASS XXX https://schedule.adass2020.es/adass2020/talk/QFK89Z/.\n",
        "\n",
        "![https://creativecommons.org/licenses/by-nc-sa/4.0/](https://licensebuttons.net/l/by-nc-sa/3.0/88x31.png \"https://creativecommons.org/licenses/by-nc-sa/4.0/\")"
      ]
    },
    {
      "cell_type": "code",
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "1hAdJfXh-6uP",
        "outputId": "3f5cf098-9fa6-427d-d242-96b5a5043aec"
      },
      "source": [
        "# install required packages\n",
        "%pip install astropy\n",
        "%pip install astroquery\n",
        "%pip install svo_filters"
      ],
      "execution_count": 1,
      "outputs": [
        {
          "output_type": "stream",
          "text": [
            "Requirement already satisfied: astropy in /usr/local/lib/python3.6/dist-packages (4.1)\n",
            "Requirement already satisfied: numpy>=1.16 in /usr/local/lib/python3.6/dist-packages (from astropy) (1.19.5)\n",
            "Collecting astroquery\n",
            "\u001b[?25l  Downloading https://files.pythonhosted.org/packages/1b/f8/4690523783691ed816b3469c3ec611af3798594d37ade510dd918d59f57e/astroquery-0.4.1.tar.gz (6.5MB)\n",
            "\u001b[K     |████████████████████████████████| 6.5MB 5.5MB/s \n",
            "\u001b[?25hRequirement already satisfied: numpy in /usr/local/lib/python3.6/dist-packages (from astroquery) (1.19.5)\n",
            "Requirement already satisfied: astropy>=3.1 in /usr/local/lib/python3.6/dist-packages (from astroquery) (4.1)\n",
            "Requirement already satisfied: requests>=2.4.3 in /usr/local/lib/python3.6/dist-packages (from astroquery) (2.23.0)\n",
            "Collecting keyring>=4.0\n",
            "  Downloading https://files.pythonhosted.org/packages/96/17/86e1e5b50dc14e5984a661dde2ed3b7f05efe1fdee32145a77708cf06904/keyring-22.0.1-py3-none-any.whl\n",
            "Requirement already satisfied: beautifulsoup4>=4.3.2 in /usr/local/lib/python3.6/dist-packages (from astroquery) (4.6.3)\n",
            "Requirement already satisfied: html5lib>=0.999 in /usr/local/lib/python3.6/dist-packages (from astroquery) (1.0.1)\n",
            "Requirement already satisfied: six in /usr/local/lib/python3.6/dist-packages (from astroquery) (1.15.0)\n",
            "Requirement already satisfied: idna<3,>=2.5 in /usr/local/lib/python3.6/dist-packages (from requests>=2.4.3->astroquery) (2.10)\n",
            "Requirement already satisfied: certifi>=2017.4.17 in /usr/local/lib/python3.6/dist-packages (from requests>=2.4.3->astroquery) (2020.12.5)\n",
            "Requirement already satisfied: urllib3!=1.25.0,!=1.25.1,<1.26,>=1.21.1 in /usr/local/lib/python3.6/dist-packages (from requests>=2.4.3->astroquery) (1.24.3)\n",
            "Requirement already satisfied: chardet<4,>=3.0.2 in /usr/local/lib/python3.6/dist-packages (from requests>=2.4.3->astroquery) (3.0.4)\n",
            "Collecting SecretStorage>=3.2; sys_platform == \"linux\"\n",
            "  Downloading https://files.pythonhosted.org/packages/d9/1e/29cd69fdac7391aa51510dfd42aa70b4e6a826c8cd019ee2a8ab9ec0777f/SecretStorage-3.3.1-py3-none-any.whl\n",
            "Collecting jeepney>=0.4.2; sys_platform == \"linux\"\n",
            "\u001b[?25l  Downloading https://files.pythonhosted.org/packages/51/b0/a6ea72741aaac3f37fb96d195e4ee576a103c4c04e279bc6b446a70960e1/jeepney-0.6.0-py3-none-any.whl (45kB)\n",
            "\u001b[K     |████████████████████████████████| 51kB 6.2MB/s \n",
            "\u001b[?25hRequirement already satisfied: importlib-metadata>=1; python_version < \"3.8\" in /usr/local/lib/python3.6/dist-packages (from keyring>=4.0->astroquery) (3.4.0)\n",
            "Requirement already satisfied: webencodings in /usr/local/lib/python3.6/dist-packages (from html5lib>=0.999->astroquery) (0.5.1)\n",
            "Collecting cryptography>=2.0\n",
            "\u001b[?25l  Downloading https://files.pythonhosted.org/packages/a6/a1/49543f8ae3165c598e6c1393c54f9af8eaf7111f86e769ab4b897cdcf096/cryptography-3.4.4-cp36-abi3-manylinux2014_x86_64.whl (3.2MB)\n",
            "\u001b[K     |████████████████████████████████| 3.2MB 53.4MB/s \n",
            "\u001b[?25hRequirement already satisfied: typing-extensions>=3.6.4; python_version < \"3.8\" in /usr/local/lib/python3.6/dist-packages (from importlib-metadata>=1; python_version < \"3.8\"->keyring>=4.0->astroquery) (3.7.4.3)\n",
            "Requirement already satisfied: zipp>=0.5 in /usr/local/lib/python3.6/dist-packages (from importlib-metadata>=1; python_version < \"3.8\"->keyring>=4.0->astroquery) (3.4.0)\n",
            "Requirement already satisfied: cffi>=1.12 in /usr/local/lib/python3.6/dist-packages (from cryptography>=2.0->SecretStorage>=3.2; sys_platform == \"linux\"->keyring>=4.0->astroquery) (1.14.4)\n",
            "Requirement already satisfied: pycparser in /usr/local/lib/python3.6/dist-packages (from cffi>=1.12->cryptography>=2.0->SecretStorage>=3.2; sys_platform == \"linux\"->keyring>=4.0->astroquery) (2.20)\n",
            "Building wheels for collected packages: astroquery\n",
            "  Building wheel for astroquery (setup.py) ... \u001b[?25l\u001b[?25hdone\n",
            "  Created wheel for astroquery: filename=astroquery-0.4.1-cp36-none-any.whl size=3831873 sha256=132d75123466fcf8c6d2b1b95a56f71a71d370b25dc62be8ac382b9e85bbb1b8\n",
            "  Stored in directory: /root/.cache/pip/wheels/88/f8/b7/a254cd96e808f708bc0b7d755a8e095c56fbbe94099d7b464f\n",
            "Successfully built astroquery\n",
            "Installing collected packages: jeepney, cryptography, SecretStorage, keyring, astroquery\n",
            "Successfully installed SecretStorage-3.3.1 astroquery-0.4.1 cryptography-3.4.4 jeepney-0.6.0 keyring-22.0.1\n",
            "Collecting svo_filters\n",
            "\u001b[?25l  Downloading https://files.pythonhosted.org/packages/8f/46/f0d1ea746372a04f7658ed9bc27266308bfdd1e0646907637d3e0da89481/svo_filters-0.3.0-py2.py3-none-any.whl (1.4MB)\n",
            "\u001b[K     |████████████████████████████████| 1.4MB 5.6MB/s \n",
            "\u001b[?25hRequirement already satisfied: numpy in /usr/local/lib/python3.6/dist-packages (from svo_filters) (1.19.5)\n",
            "Requirement already satisfied: astropy in /usr/local/lib/python3.6/dist-packages (from svo_filters) (4.1)\n",
            "Requirement already satisfied: bokeh in /usr/local/lib/python3.6/dist-packages (from svo_filters) (2.1.1)\n",
            "Requirement already satisfied: PyYAML>=3.10 in /usr/local/lib/python3.6/dist-packages (from bokeh->svo_filters) (3.13)\n",
            "Requirement already satisfied: tornado>=5.1 in /usr/local/lib/python3.6/dist-packages (from bokeh->svo_filters) (5.1.1)\n",
            "Requirement already satisfied: Jinja2>=2.7 in /usr/local/lib/python3.6/dist-packages (from bokeh->svo_filters) (2.11.3)\n",
            "Requirement already satisfied: pillow>=4.0 in /usr/local/lib/python3.6/dist-packages (from bokeh->svo_filters) (7.0.0)\n",
            "Requirement already satisfied: python-dateutil>=2.1 in /usr/local/lib/python3.6/dist-packages (from bokeh->svo_filters) (2.8.1)\n",
            "Requirement already satisfied: typing-extensions>=3.7.4 in /usr/local/lib/python3.6/dist-packages (from bokeh->svo_filters) (3.7.4.3)\n",
            "Requirement already satisfied: packaging>=16.8 in /usr/local/lib/python3.6/dist-packages (from bokeh->svo_filters) (20.9)\n",
            "Requirement already satisfied: MarkupSafe>=0.23 in /usr/local/lib/python3.6/dist-packages (from Jinja2>=2.7->bokeh->svo_filters) (1.1.1)\n",
            "Requirement already satisfied: six>=1.5 in /usr/local/lib/python3.6/dist-packages (from python-dateutil>=2.1->bokeh->svo_filters) (1.15.0)\n",
            "Requirement already satisfied: pyparsing>=2.0.2 in /usr/local/lib/python3.6/dist-packages (from packaging>=16.8->bokeh->svo_filters) (2.4.7)\n",
            "Installing collected packages: svo-filters\n",
            "Successfully installed svo-filters-0.3.0\n"
          ],
          "name": "stdout"
        }
      ]
    },
    {
      "cell_type": "markdown",
      "metadata": {
        "id": "sdhsad9i50NM"
      },
      "source": [
        "## Synthetic Quasar Template Generation\n",
        "\n",
        "For the experiments, we make use of the composit quasar spectrum generated and provided by Selsing et al. 2016 A&A 585, A87. http://dx.doi.org/10.1051/0004-6361/201527096 . The data is extended with the NIR fluxes from Antonio Hernán-Caballero et al. 2016 https://arxiv.org/abs/1605.04867 . In the next block the data is retrieved from VIZIER and arxiv.org, concatenated, and the generated template spectrum in plotted."
      ]
    },
    {
      "cell_type": "code",
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 283
        },
        "id": "uz-zq-PrerOj",
        "outputId": "bb1ad672-2267-4848-acf7-bcfd6382cc30"
      },
      "source": [
        "import numpy\n",
        "import requests\n",
        "import io\n",
        "from astropy.io import ascii\n",
        "from astroquery.vizier import Vizier\n",
        "from matplotlib import pyplot\n",
        "\n",
        "Vizier.ROW_LIMIT=999999999\n",
        "quasar = Vizier.get_catalogs(\"J/A+A/585/A87/spectrum\")[0]\n",
        "wavelength1 = numpy.array(quasar['lambda'])/10.0 #Angstroem to nm\n",
        "spectrum1 = numpy.array(quasar['S'])\n",
        "\n",
        "result = requests.get(\"https://arxiv.org/src/1605.04867v2/anc/table3.dat\")\n",
        "data = ascii.read(io.BytesIO(result.content))\n",
        "wavelength2 = numpy.array(data['Wave']*1000.0) #mu to nm\n",
        "spectrum2 = numpy.array(3*data['Fnu_tot']/numpy.square(data['Wave'])) #F_nu to F_lambda\n",
        "\n",
        "wavelength = numpy.concatenate((wavelength1[:16800],wavelength2[196:])) #concatenate both spectra\n",
        "spectrum = numpy.concatenate((spectrum1[:16800],spectrum2[196:]))\n",
        "\n",
        "pyplot.figure(figsize=(16,4)) #plot the concatenated quasar template spectrum\n",
        "pyplot.plot(wavelength, spectrum, c=\"k\", lw=1)\n",
        "ax = pyplot.gca()\n",
        "ax.set_xscale('log')\n",
        "pyplot.xlabel(\"wavelength (nm)\")\n",
        "pyplot.ylabel(\"flux density $F_\\lambda$\")\n",
        "pyplot.show()"
      ],
      "execution_count": 2,
      "outputs": [
        {
          "output_type": "display_data",
          "data": {
            "image/png": "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\n",
            "text/plain": [
              "<Figure size 1152x288 with 1 Axes>"
            ]
          },
          "metadata": {
            "tags": [],
            "needs_background": "light"
          }
        }
      ]
    },
    {
      "cell_type": "markdown",
      "metadata": {
        "id": "BD-_K8Wb65o1"
      },
      "source": [
        "## Retrieval of Filter Transmission Curves\n",
        "\n",
        "Retrieve filter curves from the SVO http://svo2.cab.inta-csic.es/theory/fps/ in order to synthetically create photometric measures in dependents on the selected set of filters. The selected filter curves will be retrieved and plotted."
      ]
    },
    {
      "cell_type": "code",
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 392
        },
        "id": "noyvmZHsgdCw",
        "cellView": "form",
        "outputId": "9e8b68f3-9920-4e6a-95e9-9ca657e3ef26"
      },
      "source": [
        "#@title ##Form: filter settings for synthetic photometry\n",
        "from svo_filters import svo\n",
        "\n",
        "#@markdown #### select number of filters to be used:\n",
        "number_of_filters = 8 #@param {type:\"slider\", min:2, max:10, step:1}\n",
        "\n",
        "#@markdown ---\n",
        "#@markdown #### select filters\n",
        "filter_name0 = \"SDSS.u\" #@param [\"SDSS.u\", \"SDSS.g\", \"SDSS.r\", \"SDSS.i\", \"SDSS.z\", \"Gaia.rp\", \"Gaia.bp\", \"Gaia.G\", \"2MASS.J\", \"2MASS.H\", \"2MASS.Ks\", \"WISE.W1\", \"WISE.W2\"] {allow-input: true}\n",
        "filter_name1 = \"SDSS.g\" #@param [\"SDSS.u\", \"SDSS.g\", \"SDSS.r\", \"SDSS.i\", \"SDSS.z\", \"Gaia.rp\", \"Gaia.bp\", \"Gaia.G\", \"2MASS.J\", \"2MASS.H\", \"2MASS.Ks\", \"WISE.W1\", \"WISE.W2\"] {allow-input: true}\n",
        "filter_name2 = \"SDSS.r\" #@param [\"SDSS.u\", \"SDSS.g\", \"SDSS.r\", \"SDSS.i\", \"SDSS.z\", \"Gaia.rp\", \"Gaia.bp\", \"Gaia.G\", \"2MASS.J\", \"2MASS.H\", \"2MASS.Ks\", \"WISE.W1\", \"WISE.W2\"] {allow-input: true}\n",
        "filter_name3 = \"SDSS.i\" #@param [\"SDSS.u\", \"SDSS.g\", \"SDSS.r\", \"SDSS.i\", \"SDSS.z\", \"Gaia.rp\", \"Gaia.bp\", \"Gaia.G\", \"2MASS.J\", \"2MASS.H\", \"2MASS.Ks\", \"WISE.W1\", \"WISE.W2\"] {allow-input: true}\n",
        "filter_name4 = \"SDSS.z\" #@param [\"SDSS.u\", \"SDSS.g\", \"SDSS.r\", \"SDSS.i\", \"SDSS.z\", \"Gaia.rp\", \"Gaia.bp\", \"Gaia.G\", \"2MASS.J\", \"2MASS.H\", \"2MASS.Ks\", \"WISE.W1\", \"WISE.W2\"] {allow-input: true}\n",
        "filter_name5 = \"2MASS.J\" #@param [\"SDSS.u\", \"SDSS.g\", \"SDSS.r\", \"SDSS.i\", \"SDSS.z\", \"Gaia.rp\", \"Gaia.bp\", \"Gaia.G\", \"2MASS.J\", \"2MASS.H\", \"2MASS.Ks\", \"WISE.W1\", \"WISE.W2\"] {allow-input: true}\n",
        "filter_name6 = \"2MASS.H\" #@param [\"SDSS.u\", \"SDSS.g\", \"SDSS.r\", \"SDSS.i\", \"SDSS.z\", \"Gaia.rp\", \"Gaia.bp\", \"Gaia.G\", \"2MASS.J\", \"2MASS.H\", \"2MASS.Ks\", \"WISE.W1\", \"WISE.W2\"] {allow-input: true}\n",
        "filter_name7 = \"2MASS.Ks\" #@param [\"SDSS.u\", \"SDSS.g\", \"SDSS.r\", \"SDSS.i\", \"SDSS.z\", \"Gaia.rp\", \"Gaia.bp\", \"Gaia.G\", \"2MASS.J\", \"2MASS.H\", \"2MASS.Ks\", \"WISE.W1\", \"WISE.W2\"] {allow-input: true}\n",
        "filter_name8 = \"WISE.W1\" #@param [\"SDSS.u\", \"SDSS.g\", \"SDSS.r\", \"SDSS.i\", \"SDSS.z\", \"Gaia.rp\", \"Gaia.bp\", \"Gaia.G\", \"2MASS.J\", \"2MASS.H\", \"2MASS.Ks\", \"WISE.W1\", \"WISE.W2\"] {allow-input: true}\n",
        "filter_name9 = \"WISE.W2\" #@param [\"SDSS.u\", \"SDSS.g\", \"SDSS.r\", \"SDSS.i\", \"SDSS.z\", \"Gaia.rp\", \"Gaia.bp\", \"Gaia.G\", \"2MASS.J\", \"2MASS.H\", \"2MASS.Ks\", \"WISE.W1\", \"WISE.W2\"] {allow-input: true}\n",
        "\n",
        "#@markdown ---\n",
        "#@markdown #### plot settings\n",
        "plot_spectrum = True #@param {type:\"boolean\"}\n",
        "\n",
        "fig = pyplot.figure(figsize=(16,6))\n",
        "ax = pyplot.gca()\n",
        "ax2 = ax.twinx()\n",
        "\n",
        "if plot_spectrum:\n",
        "  ax.plot(wavelength, spectrum)\n",
        "  ax.set_xscale('log')\n",
        "  ax.set_ylabel(\"flux density $F_\\lambda$\")\n",
        "\n",
        "filters = []\n",
        "for i,n  in zip(range(number_of_filters), (filter_name0,filter_name1,filter_name2,filter_name3,filter_name4,filter_name5,filter_name6,filter_name7,filter_name8,filter_name9)):\n",
        "  filters.append(svo.Filter(n))\n",
        "  ax2.plot(filters[-1].wave[0]*1000, filters[-1].throughput[0], label=n)\n",
        "\n",
        "ax2.set_ylabel(\"transmission\")\n",
        "pyplot.legend()\n",
        "ax.set_xlabel(\"wavelength (nm)\")\n",
        "pyplot.show()"
      ],
      "execution_count": 3,
      "outputs": [
        {
          "output_type": "display_data",
          "data": {
            "image/png": "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\n",
            "text/plain": [
              "<Figure size 1152x432 with 2 Axes>"
            ]
          },
          "metadata": {
            "tags": [],
            "needs_background": "light"
          }
        }
      ]
    },
    {
      "cell_type": "markdown",
      "metadata": {
        "id": "ioFdsC5iw2p4"
      },
      "source": [
        "## Synthetic Creation of Photometric Catalog\n",
        "\n",
        "Next we will synthetically create the photometric samples. Therefore, randomly redshift values in the selected range will be generated, the spectrum will be shifted accordingly, dimmed in dependence of the redshift, filtered with each filter, a magnitude value will be generated, and a measurement error will be added. This synthetic sample generation is very naive, but should be sufficient for the experiments.\n",
        "\n",
        "In addition to the photometric values created with the shifted quasar spectrum and the selected filters, two simple relations can be used to generate alternative input features."
      ]
    },
    {
      "cell_type": "code",
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "D6R65Qk2RGyJ",
        "cellView": "form",
        "outputId": "b5b65a28-b521-4731-b43d-f7e50e86f799"
      },
      "source": [
        "#@title ##Form: define properties of the photometric sample\n",
        "from scipy.integrate import simps\n",
        "from tqdm import tqdm\n",
        "import math\n",
        "\n",
        "#@markdown #### specify sample size\n",
        "number_of_samples = 10000 #@param {type:\"slider\", min:100, max:10000, step:100}\n",
        "#@markdown #### select how to generate the input data / instead of sampling from the template spectrum, two simple relations can be used\n",
        "sampling = \"template spectrum\" #@param [\"template spectrum\", \"e^(z+filter_number)\", \"sin(z*2)\"] {allow-input: false}\n",
        "#@markdown ---\n",
        "#@markdown #### define the maximum redshift and if a redshift dependent flux scaling should be performed.\n",
        "#@markdown > ####  a uniform distribution is used to generate redshifts between 0.01 and the selected value / dimming is calculated with (1+z)^-4\n",
        "redshift_limit = 3 #@param {type:\"slider\", min:0.1, max:3, step:0.1}\n",
        "redshift_dimming = True #@param {type:\"boolean\"}\n",
        "#@markdown ---\n",
        "#@markdown #### specify the brightness scaling to generate samples from sources with intrinsically different luminousities.\n",
        "#@markdown > #### a uniform distibution is used to generate scalers between 1 and the selected value\n",
        "max_intrinsic_brightness_scaler = 5 #@param {type:\"slider\", min:1, max:10, step:0.1}\n",
        "#@markdown ---\n",
        "#@markdown #### specify the photometric measurement error\n",
        "#@markdown > #### a normal distibution is used to generate the errors\n",
        "max_measurement_error = 0.1 #@param {type:\"slider\", min:0, max:0.5, step:0.01}\n",
        "\n",
        "def calculate_magnitudes(z, filters, spectrum, wavelength, redshift_dimming, flux_scale):\n",
        "    result = []\n",
        "    for i in range(len(filters)):\n",
        "        if sampling == \"template spectrum\":\n",
        "            filter = numpy.interp(wavelength*(1.0+z), numpy.array(filters[i].wave[0]*1000), numpy.array(filters[i].throughput[0]))\n",
        "            filtered = filter * spectrum\n",
        "            flux = simps(filtered*1e-16, wavelength) * flux_scale\n",
        "            if redshift_dimming: flux *= numpy.power((1.0+z),-4)# compensate for dimming by distance\n",
        "            magnitude = -2.5*numpy.log10(flux/(10*filters[i].zp.value))\n",
        "        elif sampling == \"e^(z+filter_number)\":\n",
        "            magnitude = math.exp(z+i)\n",
        "        else:\n",
        "            magnitude = math.sin((z)*2)\n",
        "            \n",
        "        \n",
        "        result.append(magnitude)\n",
        "    return numpy.array(result)\n",
        "\n",
        "numpy.random.seed(1234)\n",
        "z_values = numpy.random.uniform(low=0.01, high=redshift_limit, size=number_of_samples) #uniform redshift distribution\n",
        "flux_scales = numpy.random.uniform(low=1, high=max_intrinsic_brightness_scaler, size=number_of_samples) #uniform brightness variability\n",
        "\n",
        "magnitudes = numpy.zeros((number_of_samples, number_of_filters))\n",
        "for i in tqdm(range(number_of_samples), position=0, leave=True):\n",
        "    magnitudes[i] = calculate_magnitudes(z_values[i], filters, spectrum, wavelength, redshift_dimming, flux_scales[i])\n",
        "\n",
        "magnitudes = magnitudes + numpy.random.normal(scale=max_measurement_error, size=magnitudes.shape) # add a photometric measurement error\n",
        "print (magnitudes.shape)"
      ],
      "execution_count": 4,
      "outputs": [
        {
          "output_type": "stream",
          "text": [
            "100%|██████████| 10000/10000 [00:43<00:00, 230.86it/s]"
          ],
          "name": "stderr"
        },
        {
          "output_type": "stream",
          "text": [
            "(10000, 8)\n"
          ],
          "name": "stdout"
        },
        {
          "output_type": "stream",
          "text": [
            "\n"
          ],
          "name": "stderr"
        }
      ]
    },
    {
      "cell_type": "markdown",
      "metadata": {
        "id": "udKW6nEp0VRq"
      },
      "source": [
        "## Experimental Setup\n",
        "\n",
        "After generating the synthetic data, we have to define which model we want to train and what loss function we would like to utilize. There are two neural networks available. One that generates a point estimate and a mixture density network that generates a mixture of gaussians to describe a PDF. The number of components as well as the loss function to use for training has to be specified, too. In addition, batch size, learning rate as well as number of epochs arecontrolling the training."
      ]
    },
    {
      "cell_type": "code",
      "metadata": {
        "id": "Qb2g-Y9N70NE",
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "cellView": "form",
        "outputId": "eaf6c2b3-a84d-4e99-fa42-a4be5a783799"
      },
      "source": [
        "#@title ##Form: experiment settings\n",
        "import torch\n",
        "from torch.utils.data import Dataset\n",
        "from torch.utils.data import DataLoader\n",
        "\n",
        "class PhotoZ(Dataset):\n",
        "    def __init__(self, features, labels):\n",
        "        self.features = features\n",
        "        self.labels = labels\n",
        "\n",
        "    def __len__(self):\n",
        "        return self.features.shape[0]\n",
        "\n",
        "    def __getitem__(self, idx):\n",
        "        return {\"x\": self.features[idx], \"y\": self.labels[idx]}\n",
        "\n",
        "#@markdown #### define the training split\n",
        "#@markdown > #### ratio between training and test data,e.g. 0.8 means 80% for training\n",
        "split_factor = 0.7 #@param {type:\"slider\", min:0.1, max:0.9, step:0.1}\n",
        "\n",
        "dataset = PhotoZ(magnitudes, z_values)\n",
        "split_value = int(number_of_samples*split_factor)\n",
        "train_set, test_set = torch.utils.data.random_split(dataset, [split_value, number_of_samples-split_value])\n",
        "\n",
        "#@markdown ---\n",
        "#@markdown #### select the model to train\n",
        "model = \"mixture density network\" #@param [\"fully connected neural network\", \"mixture density network\"] {allow-input: false}\n",
        "\n",
        "#@markdown #### select number of gaussians to be used if a mixture denisty network is selected\n",
        "number_of_gaussians = 3 #@param {type:\"slider\", min:1, max:3, step:1}\n",
        "\n",
        "#@markdown #### select loss function for training\n",
        "loss = \"CRPS\" #@param [\"mean square error\", \"log-likelyhood\", \"CRPS\"] {allow-input: false}\n",
        "\n",
        "#@markdown ---\n",
        "#@markdown #### select the batch size for training\n",
        "batch_size = 64 #@param {type:\"slider\", min:1, max:128, step:1}\n",
        "train_dataloader = DataLoader(train_set, batch_size=batch_size, shuffle=True, num_workers=1)\n",
        "test_dataloader = DataLoader(test_set, batch_size=128, shuffle=False, num_workers=1)\n",
        "\n",
        "#@markdown #### select the learning rate for training in 1.0/(10^learning_rate)\n",
        "learning_rate = -3 #@param {type:\"slider\", min:-8, max:-1, step:0.2}\n",
        "learning_rate = math.pow(10,learning_rate)\n",
        "print(\"learning rate =\", learning_rate)\n",
        "\n",
        "#@markdown #### select the number of epochs for training\n",
        "epochs = 10 #@param {type:\"slider\", min:1, max:100, step:1}\n"
      ],
      "execution_count": 5,
      "outputs": [
        {
          "output_type": "stream",
          "text": [
            "learning rate = 0.001\n"
          ],
          "name": "stdout"
        }
      ]
    },
    {
      "cell_type": "markdown",
      "metadata": {
        "id": "i1Fh1DT01IR1"
      },
      "source": [
        "## Definition of Loss Functions and Neural Network Architectures\n",
        "\n",
        "In the next block, the loss functions as well as the artificial neural network architectures are defined using Pytorch."
      ]
    },
    {
      "cell_type": "code",
      "metadata": {
        "id": "t9uGmjxLL1rO"
      },
      "source": [
        "import torch.nn as nn\n",
        "import math\n",
        "\n",
        "def get_device():\n",
        "    if torch.cuda.is_available():\n",
        "        device = 'cuda:0'\n",
        "    else:\n",
        "        device = 'cpu'\n",
        "    return device\n",
        "\n",
        "def unpack_gaussians(predictions):\n",
        "    data = predictions.reshape(-1, 3, number_of_gaussians)\n",
        "    mus = data[:,0]\n",
        "    sigmas = data[:,1]\n",
        "    sigmas = torch.exp(sigmas)\n",
        "    weights = data[:,2]\n",
        "    weights = torch.exp(weights)\n",
        "    weights = weights / torch.sum(weights, axis=1)[:,None]\n",
        "    return mus, sigmas, weights\n",
        "\n",
        "def gaussian(mus, sigmas, weights, targets):\n",
        "    return weights * 1.0/(sigmas*math.sqrt(2.0*math.pi)) * torch.exp(-0.5*torch.square(mus-targets[:,None])/torch.square(sigmas))\n",
        "\n",
        "def log_score(predictions, targets):\n",
        "    mus, sigmas, weights = unpack_gaussians(predictions)\n",
        "    return torch.mean(-torch.log(torch.sum(gaussian(mus,sigmas,weights,targets.squeeze()), axis=1)))\n",
        "\n",
        "def phi(x):\n",
        "    return 1.0 / math.sqrt(2.0 * math.pi) * torch.exp(- torch.square(x) / 2.0)\n",
        "\n",
        "def Phi(x):\n",
        "    return 0.5 * (1.0 + torch.erf(x/math.sqrt(2.0)))\n",
        "\n",
        "def A(mu, var):\n",
        "    sigma = torch.sqrt(var)\n",
        "    return 2.0* sigma * phi(mu/sigma) + mu * (2.0 * Phi(mu/sigma) - 1)\n",
        "\n",
        "def cdf(mu, sigma, x):\n",
        "    return 0.5 * (1.0 + torch.erf( (x[:,None]-mu) / (sigma * math.sqrt(2.0))))\n",
        "\n",
        "def GaussianCRPS(predictions, targets, collect=True):\n",
        "    mus, sigmas, weights = unpack_gaussians(predictions)\n",
        "    crps = torch.sum(weights * A(targets.squeeze()[:,None]-mus, torch.square(sigmas)), axis=1) - 0.5*torch.sum( (weights[:, :, None]*weights[:, None, :]).reshape(-1,number_of_gaussians**2) * A((mus[:,:,None]-mus[:,None,:]).reshape(-1,number_of_gaussians**2), (torch.square(sigmas[:,:,None]) + torch.square(sigmas[:,None,:])).reshape(-1,number_of_gaussians**2)), axis=1)\n",
        "#    crps = torch.sum(weights * A(targets.squeeze()[:,None]-mus, torch.square(sigmas)), axis=1)\n",
        "#    for m in range(number_of_gaussians):\n",
        "#        for n in range(number_of_gaussians):\n",
        "#            crps -= 0.5 * weights[:,m] * weights[:,n] * A(mus[:,m]-mus[:,n], torch.square(sigmas[:,m]) + torch.square(sigmas[:,n]) )\n",
        "    if collect: return torch.mean(crps)\n",
        "    return crps\n",
        "\n",
        "class FCNN(nn.Module):\n",
        "    def __init__(self):\n",
        "        super(FCNN, self).__init__()\n",
        "        self.fc1 = nn.Linear(number_of_filters, number_of_filters*2)\n",
        "        self.fc2 = nn.Linear(number_of_filters*2, number_of_filters)\n",
        "        self.fc3 = nn.Linear(number_of_filters, 1)\n",
        "\n",
        "    def forward(self, x):\n",
        "        x = torch.sigmoid(self.fc1(x))\n",
        "        x = torch.sigmoid(self.fc2(x))\n",
        "        x = self.fc3(x)\n",
        "        return x\n",
        "\n",
        "class MDN(nn.Module):\n",
        "    def __init__(self, number_of_gaussians):\n",
        "        super(MDN, self).__init__()\n",
        "        self.number_of_gaussians = number_of_gaussians\n",
        "        self.fc1 = nn.Linear(number_of_filters, number_of_filters*3)\n",
        "        self.fc2 = nn.Linear(number_of_filters*3, number_of_filters*2)\n",
        "        self.fc3 = nn.Linear(number_of_filters*2, number_of_gaussians*3)\n",
        "\n",
        "    def forward(self, x):\n",
        "        x = torch.sigmoid(self.fc1(x))\n",
        "        x = torch.sigmoid(self.fc2(x))\n",
        "        x = self.fc3(x)\n",
        "        return x"
      ],
      "execution_count": 6,
      "outputs": []
    },
    {
      "cell_type": "markdown",
      "metadata": {
        "id": "E8iV-Ilq1Abv"
      },
      "source": [
        "## Model Preparation\n",
        "\n",
        "Depending on what we selected in the experimental setup, the neural network is instanciated, the loss functions is slected, and the network is prepared for optimization."
      ]
    },
    {
      "cell_type": "code",
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "zMF9JP3bLOiK",
        "outputId": "d57f1b5a-4b8a-4bc5-fe18-790ffd5923e3"
      },
      "source": [
        "if model == \"fully connected neural network\":\n",
        "    photo_z_model = FCNN()\n",
        "    if loss == \"mean square error\":\n",
        "        loss_function = torch.nn.MSELoss()\n",
        "    else:\n",
        "        raise Exception(\"point estimate model require MSE as a loss\")\n",
        "\n",
        "if model == \"mixture density network\":\n",
        "    photo_z_model = MDN(number_of_gaussians)\n",
        "    if loss == \"mean square error\":\n",
        "        raise Exception(\"PDF estimate model require log-likelyhood or CRPS\")\n",
        "    if loss == \"log-likelyhood\":\n",
        "        loss_function = log_score\n",
        "    if loss == \"CRPS\":\n",
        "        loss_function = GaussianCRPS\n",
        "\n",
        "device = get_device()\n",
        "photo_z_model.to(device)"
      ],
      "execution_count": 7,
      "outputs": [
        {
          "output_type": "execute_result",
          "data": {
            "text/plain": [
              "MDN(\n",
              "  (fc1): Linear(in_features=8, out_features=24, bias=True)\n",
              "  (fc2): Linear(in_features=24, out_features=16, bias=True)\n",
              "  (fc3): Linear(in_features=16, out_features=9, bias=True)\n",
              ")"
            ]
          },
          "metadata": {
            "tags": []
          },
          "execution_count": 7
        }
      ]
    },
    {
      "cell_type": "markdown",
      "metadata": {
        "id": "zEtcf2801wdw"
      },
      "source": [
        "## Training the Neural Network\n",
        "\n",
        "Depending on the selected parameters, the network is trained for the given number of epochs. After the training the left out test set is used to create predictions which are used to demonstrate the different evaluation tools and scores."
      ]
    },
    {
      "cell_type": "code",
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "O3HmdYKrOeYn",
        "outputId": "2afea413-dddb-45dd-b724-b5b3f8c52b38"
      },
      "source": [
        "optimizer = torch.optim.Adam(photo_z_model.parameters(), lr=learning_rate)\n",
        "\n",
        "progress_bar = tqdm(range(epochs), position=0, leave=True)\n",
        "\n",
        "for epoch in progress_bar:\n",
        "    train_loss = 0\n",
        "    for item in train_dataloader:\n",
        "        x = item['x']\n",
        "        x = x.to(device, dtype=torch.float)\n",
        "        y = item['y']\n",
        "        y = y.to(device, dtype=torch.float).unsqueeze(1)\n",
        "        optimizer.zero_grad()\n",
        "        predictions = photo_z_model(x)\n",
        "        loss_value = loss_function(predictions, y)\n",
        "        train_loss += loss_value.item() * batch_size\n",
        "        loss_value.backward()\n",
        "        optimizer.step()\n",
        "\n",
        "    progress_bar.set_description(\"Epoch \" + str(epoch+1))\n",
        "    progress_bar.set_postfix(loss=str(train_loss/number_of_samples))\n",
        "  \n",
        "results = numpy.zeros((0))\n",
        "targets = numpy.zeros((0))\n",
        "for item in test_dataloader:\n",
        "    x = item['x']\n",
        "    x = x.to(device, dtype=torch.float)\n",
        "    y = item['y'].numpy()\n",
        "    predictions = photo_z_model(x)\n",
        "    if (results.shape==(0,)):\n",
        "        results = predictions.cpu().detach().numpy()\n",
        "    else:\n",
        "        results = numpy.concatenate((results, predictions.cpu().detach().numpy()))\n",
        "    targets = numpy.concatenate((targets, y))\n",
        "\n",
        "targets = targets.reshape(-1,1)"
      ],
      "execution_count": 8,
      "outputs": [
        {
          "output_type": "stream",
          "text": [
            "Epoch 10: 100%|██████████| 10/10 [00:06<00:00,  1.61it/s, loss=0.11382660474777222]\n"
          ],
          "name": "stderr"
        }
      ]
    },
    {
      "cell_type": "markdown",
      "metadata": {
        "id": "mvoHxivR2DKM"
      },
      "source": [
        "## Definition of Evaluation Tools\n",
        "\n",
        "In the next block, the required tools are prepared for evaluating the estimates of the trained neural network."
      ]
    },
    {
      "cell_type": "code",
      "metadata": {
        "id": "HyltEvrjWDK3"
      },
      "source": [
        "import scipy\n",
        "\n",
        "def shifted_gaussian(mus, sigmas, weights, x, targets):\n",
        "    return weights * 1.0/(sigmas/(1+targets)*math.sqrt(2.0*math.pi)) * numpy.exp(-0.5*numpy.square(x[:,None]-mus+targets)/numpy.square(sigmas/(1+targets)))\n",
        "\n",
        "def numpy_cdf(mus, sigmas, x):\n",
        "    return 0.5 * (1.0 + scipy.special.erf( (x-mus)/ (sigmas * math.sqrt(2.0))))\n",
        "\n",
        "def numpy_gaussian(mus, sigmas, weights, targets):\n",
        "    return weights * 1.0/(sigmas*math.sqrt(2.0*math.pi)) * numpy.exp(-0.5*numpy.square(targets[:,None]-mus)/numpy.square(sigmas))\n",
        "\n",
        "def numpy_unpack_gaussians(predictions):\n",
        "    data = predictions.reshape(-1, 3, number_of_gaussians)\n",
        "    mus = data[:,0]\n",
        "    sigmas = data[:,1]\n",
        "    sigmas = numpy.exp(sigmas)\n",
        "    weights = data[:,2]\n",
        "    weights = numpy.exp(weights)\n",
        "    weights = weights / numpy.sum(weights, axis=1)[:,None]\n",
        "    return mus, sigmas, weights\n",
        "\n",
        "def numpy_modify_predictions(predictions, scaler):\n",
        "    predictions = numpy.copy(predictions)\n",
        "    for i in range(number_of_gaussians):\n",
        "        predictions[:,number_of_gaussians + i] = numpy.log(numpy.exp(predictions[:,number_of_gaussians + i]) * scaler)\n",
        "    return predictions\n",
        "\n",
        "def calculated_shifted_pdf(predictions, targets, x):\n",
        "    mus, sigmas, weights = numpy_unpack_gaussians(predictions)\n",
        "    pdf = numpy.sum( numpy.transpose( shifted_gaussian(mus, sigmas, weights, x, targets), (1, 0, 2)), axis=2)\n",
        "    return pdf\n",
        "\n",
        "def calculate_PIT(predictions, targets):\n",
        "    mus, sigmas, weights = numpy_unpack_gaussians(predictions)\n",
        "    cdf = numpy_cdf(mus, sigmas, targets) * weights\n",
        "    return numpy.sum(cdf, axis=1)\n",
        "\n",
        "def calculate_FScore(predictions, targets, percent):\n",
        "    lower_PIT = calculate_PIT(predictions, targets - targets * percent)\n",
        "    upper_PIT = calculate_PIT(predictions, targets + targets * percent)\n",
        "    return upper_PIT-lower_PIT\n",
        "\n",
        "def generate_pdf_map(predictions, targets, maxZ=6.0, size=1000, overscan=False):\n",
        "    mus, sigmas, weights = numpy_unpack_gaussians(predictions)\n",
        "    map = numpy.zeros((size,size)) + 1e-16\n",
        "    if overscan: extra = numpy.mean(sigmas)*2\n",
        "    else: extra = 0\n",
        "    y = numpy.linspace(0-extra, maxZ+extra, size).reshape((-1,1))\n",
        "    for i in range(len(mus)):\n",
        "        zPos = numpy.round(targets[i] / (maxZ / size))\n",
        "        zPos = max(min(zPos,size-1),0)\n",
        "        pdf = numpy.squeeze(numpy.sum(numpy_gaussian(mus[i], sigmas[i], weights[i], y), axis=2))\n",
        "        map[:,int(zPos)] = map[:,int(zPos)] + pdf\n",
        "    return map, extra\n",
        "\n",
        "def generate_pdf_plot(predictions, targets, maxZ=6.0, size=1000, overscan=False):\n",
        "    map, extra = generate_pdf_map(predictions, targets, maxZ=maxZ, size=size, overscan=overscan)\n",
        "    pyplot.imshow(numpy.flipud(numpy.clip(numpy.log(map),-2,50)), interpolation=\"nearest\", extent=[0.0,maxZ,0.0-extra,maxZ+extra])\n",
        "    colorbar = pyplot.colorbar(orientation = \"vertical\")\n",
        "    colorbar.set_label(\"log summed probability density\",labelpad=-50)\n",
        "    pyplot.xlabel(\"true redshift\")\n",
        "    pyplot.ylabel(\"estimated redshift\")\n",
        "    pyplot.title(\"binned PDFs\")\n",
        "\n",
        "def plot_individual_means(predictions, targets):\n",
        "    mus, sigmas, weights = numpy_unpack_gaussians(predictions)\n",
        "    for i in range(number_of_gaussians):\n",
        "        pyplot.scatter(targets, mus[:,i], s=numpy.square(weights[:,i])*10, lw=0, label=\"$mean_{\"+str(i)+\"}$\", alpha = 0.3)\n",
        "    pyplot.plot([0,redshift_limit],[0,redshift_limit],c='r')\n",
        "    pyplot.xlim(0, redshift_limit)\n",
        "    pyplot.ylim(0, redshift_limit)\n",
        "    pyplot.gca().set_aspect('equal')\n",
        "    pyplot.xlabel(\"true redshift\")\n",
        "    pyplot.ylabel(\"estimated redshift\")\n",
        "    pyplot.title(\"individual means\")\n",
        "    pyplot.legend()\n",
        "\n",
        "def plot_point_estimates(predictions, tragtes):\n",
        "    pyplot.figure()\n",
        "    pyplot.scatter(targets, predictions)\n",
        "    pyplot.plot([0,redshift_limit],[0,redshift_limit],c='r')\n",
        "    pyplot.xlim(0,redshift_limit)\n",
        "    pyplot.show()\n",
        "\n",
        "def plot_stacked_pdf(results, targets, t1, t2):\n",
        "    x = numpy.linspace(-0.5,+0.5, 500)\n",
        "    pdf = calculated_shifted_pdf(results, targets, x[:,None])\n",
        "    maximum = numpy.max(numpy.sum(pdf, axis=0)) * 1.1\n",
        "    pyplot.plot(x,numpy.sum(pdf, axis=0)) # stacking all PDFs\n",
        "    pyplot.axvline(-t1,c=\"g\")\n",
        "    pyplot.axvline(t1,c=\"g\")\n",
        "    ax = pyplot.gca()\n",
        "    ax.fill_betweenx((0, maximum),-t1,t1,color=\"g\",alpha=0.1)\n",
        "    pyplot.axvline(-t2,c=\"b\")\n",
        "    pyplot.axvline(t2,c=\"b\")\n",
        "    ax.fill_betweenx((0, maximum),-t2,-t1,color=\"b\",alpha=0.1)\n",
        "    ax.fill_betweenx((0, maximum),t1,t2,color=\"b\",alpha=0.1)\n",
        "    pyplot.ylim(0, maximum)\n",
        "    pyplot.ylabel(\"coadded probability density\")\n",
        "    pyplot.xlabel(\"estimated redshift alligned to true redshift (zero point)\")\n",
        "    pyplot.title(\"stacked PDFs\")\n",
        "\n",
        "def do_analysis(results, targets, f1, f2):\n",
        "    f1s = calculate_FScore(results, targets, f1)\n",
        "    f2s = calculate_FScore(results, targets, f2)\n",
        "    pit = calculate_PIT(results, targets)\n",
        "\n",
        "    print(\"CRPS           =\", GaussianCRPS(torch.tensor(results), torch.tensor(targets)).cpu().detach().numpy() )\n",
        "    print(\"log likelihood =\", -log_score(torch.tensor(results), torch.tensor(targets)).cpu().detach().numpy() )\n",
        "    print(\"F 0.05 [68%]   =\", numpy.mean(f1s))\n",
        "    print(\"F 0.15 [90%]   =\", numpy.mean(f2s))\n",
        "\n",
        "    figure = pyplot.figure(figsize=(18,4.5))\n",
        "    pyplot.subplot2grid((1,5),(0,0))\n",
        "    pyplot.hist(pit, bins=20)\n",
        "    pyplot.title(\"PIT\")\n",
        "    pyplot.xlim(0,1)\n",
        "    pyplot.subplot2grid((1,5),(0,1))\n",
        "    plot_individual_means(results, targets)\n",
        "    pyplot.subplot2grid((1,5),(0,2), colspan=2)\n",
        "    generate_pdf_plot(results, targets, maxZ=redshift_limit, size=200, overscan=True)\n",
        "    pyplot.subplot2grid((1,5),(0,4))\n",
        "    plot_stacked_pdf(results, targets, f1, f2)\n",
        "    pyplot.show()"
      ],
      "execution_count": 9,
      "outputs": []
    },
    {
      "cell_type": "markdown",
      "metadata": {
        "id": "zEoxi7HUlq6n"
      },
      "source": [
        "Here we execute the analysis of the estimates. When a PDF is estimated, the difference between improper and proper scores can be clearly seen. The second set of plots is created whith an artificially reduced sigma. This leads to an underdispersion in calibration and worse CRPS and log-likelihood scores. Only the improper F-score improves."
      ]
    },
    {
      "cell_type": "code",
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 774
        },
        "id": "yOoeomhszmf7",
        "outputId": "d18f6ff1-63ee-4ac4-a971-2f9396156b41"
      },
      "source": [
        "if model == \"mixture density network\":\n",
        "    do_analysis(results, targets, 0.05, 0.15)\n",
        "    do_analysis(numpy_modify_predictions(results, 0.1), targets, 0.05, 0.15) # note how a modified sigma leads to better f-scores but worse CRPS, LL, PIT performance\n",
        "else:\n",
        "    plot_point_estimates(results, targets)"
      ],
      "execution_count": 10,
      "outputs": [
        {
          "output_type": "stream",
          "text": [
            "CRPS           = 0.1693068549484277\n",
            "log likelihood = -0.18276801575979087\n",
            "F 0.05 [68%]   = 0.1323194949390653\n",
            "F 0.15 [90%]   = 0.3565255973630885\n"
          ],
          "name": "stdout"
        },
        {
          "output_type": "display_data",
          "data": {
            "image/png": "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\n",
            "text/plain": [
              "<Figure size 1296x324 with 5 Axes>"
            ]
          },
          "metadata": {
            "tags": [],
            "needs_background": "light"
          }
        },
        {
          "output_type": "stream",
          "text": [
            "CRPS           = 0.19724877529304483\n",
            "log likelihood = -40.5364734662527\n",
            "F 0.05 [68%]   = 0.13530259565766975\n",
            "F 0.15 [90%]   = 0.3875733588158235\n"
          ],
          "name": "stdout"
        },
        {
          "output_type": "display_data",
          "data": {
            "image/png": "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\n",
            "text/plain": [
              "<Figure size 1296x324 with 5 Axes>"
            ]
          },
          "metadata": {
            "tags": [],
            "needs_background": "light"
          }
        }
      ]
    }
  ]
}
